Learning Hidden Markov Models from Aggregate Observations

In this paper, we propose an algorithm for estimating the parameters of a time-homogeneous hidden Markov model from aggregate observations. This problem arises when only the population level counts of the number of individuals at each time step are available, from which one seeks to learn the individual hidden Markov model. Our algorithm is built upon expectation-maximization and the recently proposed aggregate inference algorithm, the Sinkhorn belief propagation. As compared with existing methods such as expectation-maximization with non-linear belief propagation, our algorithm exhibits convergence guarantees. Moreover, our learning framework naturally reduces to the standard Baum-Welch learning algorithm when observations corresponding to a single individual are recorded. We further extend our learning algorithm to handle HMMs with continuous observations. The efficacy of our algorithm is demonstrated on a variety of datasets.

==> figures/synthetic_entry_varyN.py <==
from paperkit import bash_execute
from loguru import logger

param_cmds = []


def produce_task(length, node_dim, num_aggregate, total_traj, iteration, seed):
    return f"python synthetic_runner.py --length {length} --node_dim {node_dim} --num_aggregate {num_aggregate} --num_train {int(total_traj/num_aggregate)} --num_test {int(total_traj/num_aggregate)} --eval_size {total_traj} --iteration {iteration} --seed {seed}"


for seed in range(1, 6):
    for length in [10]:
        for node_dim in [10]:
            for num_aggregate in [1, 10, 100]:
                for total_traj in [100, 500, 5000, 10000]:
                    param_cmds.append(produce_task(length, node_dim, num_aggregate,
                                            total_traj, 300, seed))

# for seed in range(1, 11):
#     for node_dim in [10]:
#         for num_aggregate in [1,2, 5, 10, 20]:
#             param_cmds.append(produce_task(node_dim, num_aggregate,
#                                            5000, 300, seed))


# for seed in range(1, 11):
#     for node_dim in [5]:
#         for num_aggregate in [1,2,5,10,50, 100, 500]:
#             for total_traj in 500 * list(range(1,11)):
#                 param_cmds.append(produce_task(node_dim, num_aggregate,
#                                                total_traj, 200, seed))

if __name__ == "__main__":
    logger.add('logs/tasks_{time}.log', level="DEBUG")
    bash_execute(param_cmds)

